Lagging Inference Networks and Posterior Collapse in Variational Autoencoders

The variational autoencoder (VAE) is a popular combination of deep latent variable model and accompanying variational learning technique. By using a neural inference network to approximate the model's posterior on latent variables, VAEs efficiently parameterize a lower bound on marginal data likelihood that can be optimized directly via gradient methods. In practice, however, VAE training often results in a degenerate local optimum known as "posterior collapse" where the model learns to ignore the latent variable and the approximate posterior mimics the prior. In this paper, we investigate posterior collapse from the perspective of training dynamics. We find that during the initial stages of training the inference network fails to approximate the model's true posterior, which is a moving target. As a result, the model is encouraged to ignore the latent encoding and posterior collapse occurs. Based on this observation, we propose an extremely simple modification to VAE training to reduce inference lag: depending on the model's current mutual information between latent variable and observation, we aggressively optimize the inference network before performing each model update. Despite introducing neither new model components nor significant complexity over basic VAE, our approach is able to avoid the problem of collapse that has plagued a large amount of previous work. Empirically, our approach outperforms strong autoregressive baselines on text and image benchmarks in terms of held-out likelihood, and is competitive with more complex techniques for avoiding collapse while being substantially faster.

==> mi/plot_mi.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "# %matplotlib notebook\n",
    "\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pickle\n",
    "from IPython.display import HTML\n",
    "\n",
    "from matplotlib import rc\n",
    "# rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "## for Palatino and other serif fonts use:\n",
    "#rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "rc('text', usetex=True)\n",
    "plt.rcParams.update({'font.size': 20})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.tight_layout()\n",
    "\n",
    "def plot_line(x, fname='', legend=True):\n",
    "    line_opt=dict(linewidth=3, markersize=12)\n",
    "    fig = plt.figure(figsize=(10, 7))\n",
    "    axes = fig.add_subplot(1, 1, 1)\n",
    "    \n",
    "#     axes.set_xlim(xmin * inc_factor, xmax * inc_factor)\n",
    "    axes.set_ylim(-1, 13)\n",
    "    axes.set_xlim(-1, len(x))\n",
    "    \n",
    "    axes.spines['right'].set_color('black')\n",
    "    axes.spines['top'].set_color('black')\n",
    "    axes.spines['left'].set_color('black')\n",
    "    axes.spines['bottom'].set_color('black')\n",
    "    \n",
    "    axes.spines['right'].set_linewidth(3)\n",
    "    axes.spines['top'].set_linewidth(3)\n",
    "    axes.spines['left'].set_linewidth(3)\n",
    "    axes.spines['bottom'].set_linewidth(3)\n",
    "    \n",
    "    axes.tick_params(labelsize=30)\n",
    "\n",
    "    # plot arrow\n",
    "    # print(len(plot_x) - 1)\n",
    "    axes.plot(range(len(x)), x['kl'], label=r\"$D_{KL}(q_\\phi(z | x) || p(z))$\", marker='o', **line_opt)\n",
    "    axes.plot(range(len(x)), x['mi'], label=r\"$I_q$\", marker='v', **line_opt)\n",
    "    axes.plot(range(len(x)), x['kl'] - x['mi'], label=r\"$D_{KL}(q_\\phi(z) \\| p(z))$\", marker='s', **line_opt)\n",
    "    if legend:\n",
    "        axes.legend(loc='upper left', prop={'size': 30})\n",
    "    axes.set_xlabel('epoch', fontsize=40)\n",
    "    print(len(x))\n",
    "    x_ticks = range(0, len(x) + 1, 10)\n",
    "    axes.set_xticks(x_ticks)\n",
    "    axes.set_yticks(range(0, 13, 2))\n",
    "    axes.set_xticklabels([str(i * 2) for i in x_ticks])\n",
    "    if fname != '':\n",
    "        fig.savefig(fname, bbox_inches='tight')\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "from numpy import genfromtxt\n",
    "anneal = genfromtxt('vae-anneal-86879_1.out', delimiter=',', names=True)\n",
    "beta = genfromtxt('betaVAE_yelp_burn0_constlen_ns1_Beta0.2_0_0_783435_log_val.csv', delimiter=',', names=True)\n",
    "our = genfromtxt('vae-our-87562_1.out', delimiter=',', names=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(59,) (59,)\n",
      "(46,) (46,)\n",
      "(60,) (60,)\n",
      "30\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([(0.    ,  0.    ), (2.8814,  0.5272), (2.2007,  0.5466),\n",
       "       (1.2544,  0.4134), (1.0833,  0.3556), (0.71  ,  0.3258),\n",
       "       (0.713 ,  0.1699), (0.7302,  0.2345), (0.6464,  0.2571),\n",
       "       (0.6515,  0.1812), (0.6992,  0.2134), (0.6057,  0.1519),\n",
       "       (0.5122,  0.1285), (0.5489,  0.0267), (0.295 ,  0.2406),\n",
       "       (0.2365,  0.1025), (0.2354,  0.0254), (0.2001,  0.033 ),\n",
       "       (0.1701,  0.0233), (0.0731,  0.0572), (0.0573,  0.0332),\n",
       "       (0.0482,  0.0254), (0.044 , -0.0963), (0.0189, -0.0359),\n",
       "       (0.0159,  0.0293), (0.0145, -0.0014), (0.0132, -0.078 ),\n",
       "       (0.0084, -0.0407), (0.006 ,  0.0294), (0.0052, -0.0083)],\n",
       "      dtype=[('kl', '<f8'), ('mi', '<f8')])"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "print(anneal['kl'].shape, anneal['mi'].shape)\n",
    "print(beta['kl'].shape, beta['mi'].shape)\n",
    "print(our['kl'].shape, our['mi'].shape)\n",
    "anneal = anneal[::2]\n",
    "beta = beta[::2]\n",
    "our = our[::2]\n",
    "x_anneal = range(len(anneal))\n",
    "x_beta = range(len(beta))\n",
    "x_our = range(len(our))\n",
    "print(len(anneal))\n",
    "anneal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "30\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmwAAAHeCAYAAAAmf1fGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3Xt8m2dhN/zfJfl8SCQ7zanpIbfbkna0TeWktLSlXSvz7GEM2LASYHte4H2JxQcGbH2GRbbuGWMdRt7TsjHGJqXb6MahicxgjK6AlBJaWspiqelh6SGV2rRp0yS1pcRJ7Pig6/1DuhXZ1uG+Zd3SLev3/Xz0kS3dunT5SmL9ch2FlBJEREREZF6WaleAiIiIiApjYCMiIiIyOQY2IiIiIpNjYCMiIiIyOQY2IiIiIpNjYCMiIiIyOQY2IiIiIpNjYCMiIiIyuYZqV0ALIQR39yUiIqKaI6UU5SiHPWxEREREJsfARkRERGRyNTEkmo1nnxIREZGZCVGWUdB52MNGREREZHIMbEREREQmx8BGREREZHIMbEREREQmx8BGREREZHIMbEREREQmx8BGREREZHIMbEREREQmx8BGREREZHIMbEREREQmx8BGREREZHIMbEREREQmV3OHvy/F3NwcTp06hYmJCUxOTiKZTFa7SkREpmWxWNDa2orOzk6sWLECVqu12lUiqltCSlntOhQlhMhUstT6Tk9P4/Dhw2hra0NnZyfa29thsVgghChbPYmIlgspJZLJJM6cOYOJiQmcPXsWl1xyCZqamqpdNSLTy84WUsqyBI26CGxzc3OIxWJYtWoV7HZ7WetGRFQP4vE43nrrLSiKwp42oiKMCGx1MYft1KlTaGtrY1gjIiqR3W5HW1sbTp06Ve2qENUlXYFNCGETQoR1XO8VQoSFENH0LSCEcOiv5tJMTEygs7Oz0m9LRLSsdHZ2YmJiotrVIKpLmgJbOqgNAngZQNHAlb4+AGC3lLJXStkDoBfAOICwEMK3lErrNTk5ifb29kq+JRHRstPe3o7JyclqV4OoLhUMbEIIZ7pHbReAWPqmxS4AHillRH1ASpmQUroB+AEMCCEGSqyzbslkEhZLXYz+EhEZxmKxcHU9UZUUTDFSylC6h8wlpRxBqoesoPSQ534pZb5w50nf+4QQNn3VLR1XgxIRLQ1/jxJVjxHdTtsBjOR7UkqZAKD2vDkNeH8iIiKiZcWIwOYAEBVC9Be4Ru196zLg/YmIiIiWFSMCWyJ9v7XANepQqNY5cUQ1LRYz11/1ctdnZGQEbre7rGWqSqlrsfoYWd9cytneesoy2987IiqdEYFtB4A+KaWnwDVb0vejBrw/kamEQiGEQqFqVyPDiPrEYjGMjhrzz7mrq0t3uCpWHyPru1C521tPe5TSdkRkTmUPbOnVoHl/OwkhnEj1sIXS89nyEkIMCCEY6qhmRSIRBAIBDAxUbFF0QWarjxY2mw0ejwd9fX3VropuRrS3nvao5bYjovmqsdeF2vNW9L99Ukq/lHJLseuo9gwPD8Nut0MIMe9mt9vR09OTuamP9fb2Ynh4uNrV1iWRSMDlcsHr9Va7KgDMVx89FEVBX18fPJ5CHffmYmR762mPWmw7IlqsooEtvRDBCcBdYNsPqgODg4OIx+MIh88fnBEOhxGPxxGNRjM3KSVefvllOJ1OeDwe2O12RCKRAiWbh8fjgcfjgc1Wsd1rCjJbffQaHBzEyMhIzczLMrq99bRHrbUdES1WscCW3nNN3VDXX6n3JXNT5xEpigKHI/chGjabDV6vF9FoFIlEAnfccQcSiYKj6VUXi8UQCoVMM/RotvqUyuv11sScrEq1t572qJW2I6LcKtnDtheAX0pZW+NaZKhgMAgAcDqLb8mnKAq8Xi8SiQR27NhhdNWWRO1dMQuz1adU/f39GB0dNX1PUaXaW0971ErbEVFuFQlsQoggUosMav8Tg8pKXT2ndVL04OAggNS2DGbuZRsZGcG2bduqXY0Ms9VnKbZt2wafr6LHEetWyfbW0x610HZElJvhgS190HuEYY0WisVimdClpYdNpSgKAFRsWwa9RkZG4HA4TDNXzGz1WSqXywW/37yzKird3nraw+xtR0T5GRrYhBCDABK5wpoQwpY+d5TqlNq7piiKrg839VqzLj4IBoPYssU8i5vNVp+lcjqdSCQSph3aq3R762kPs7cdEeVnWGBLrwjtKdCztgU8mqqu6Zm/lk39sBkbGyt7ncohFAqht7dX12tisRhcLhdcLhfcbve8yeEul2tJw7+l1GdkZAS9vb2w2+2LtlOJxWIlbbEyMjKS+fn6+vowMpI6cjiRSGR+Zo/Ho6lsRVEM24w4FArB7Xajt7d33jy0hfXP9/7VaG897WFk2xGRcRqMKDTdc7ZVSlloSVIfgLqeTCGlxIHXEtj1aAw/e/4Epmbm0NJoxe2bVmPHuxRcu2ElhBDVrqZh9M5fU6nhpbu7u+x1KodYLKarh8Xv98Pj8SAQCGTCayQSwfDwMKLRKEKh0JKG1/TWRw0mKo/Hg7GxscyCD7fbjUAgoKsOw8PDsNlsmdeFQiH09fUhHA5jaGgIu3btgs1mg8vlwvDwMBwOR8EgrygKotGorjpokUgk4PP5EAgEEIlE0Nvbi56eHkSjUWzdujVT/1gshp6eHgQCAfT3zz82uRrtrac9jGo7IjKW3sCmAKnhzHynFAghFKRWhI6mFxvkK0ep53ltM3NJ3LnnAEIHj+Pc7BySMvX45MwcHnr2KB5+/jicV63Gvds2o9Fajf2NjVXq/LXsYVB1LpuZqD+T1oDl9/szH8jZ7eBwODA0NISRkZFFgcDI+gDA0NAQwuFwZpuVUCiEQCAAl8uFUCiEcDisqzy1Jy17iwv1Z+3t7Z1XnnptscCjKIohw3rqn0c2t9s9rz3U93c4HPB4PPP+fKrV3nraw6i2IyJjFUwCQghFCBEUQoSFEHGkAxuAePqxYHroM5sPqaOnnAVuCur44HcpJe7ccwDBg8cwOXM+rKmSMhXcggeP4c49ByClzF1QDSt1/lr2QgO9Q6mVMD4+DiB1hmMxsVgMbrcbTqczZyhTA+lSjhXSUx8gFTh27do1L5w4nU74fD50dXVh7969uoPy0NBQZnWvSg3eC/ffi0ajiMfjRf9O2Gw2Q1YJB4PBzN8rNdQMDAzk3COwq6tr3n88gOq1t572MKrtiMhYBQOblDImpeyTUvZKKe1SSpF1600/N7LgNX0Lrst36zH2RzOvA68lEDp4HFMzyYLXTc0kETp4HE8dOVmhmlWOOsSjN3SpWxI4nc6cH+qhUAgulytz1FW+I3mGh4fnXZPrA2xhWb29vXC5XAUXO6gf8lpCqNqTk28zUzXUammjfCv/9NRHvS5XOFHnmOXb3LiQnTt3LnpMDd4Lg6rWAN/d3Z0JR+WU/WehzrHMHq7MprZt9n8iqtXeetrDqLYjImMZMoeNCrvv0ZdxbnZO07XnZudw36MxfP0jy2tBrfohp6f3KBaLZcJSvpDjdDrhdDpht9uxZcuWzIfuQoqiYGBgAF6vN++Hq9ayShGJRDKBLFfvWiKRQCQSgc1m09TDYmSPiboYoNQh6Fw/n3ok2VJ6D434mbPrWiwwq+Gs3EPzpba3nvZgDxtR7WFgW+DSLzxY7SrMk5TAj54+ih89bXy9XvnKbxr+HkAqrJQyf03tXXM4HAXndanDVPnCgN/vh6IomjYQVcvK18uykNahsN27dwPIHWYAfb1riUQib+jUWp985Xo8noKhtlR79uwBUPqw9tjYmKH7nKlbX+SrX765lNVqbz3tYXTbEZExGNio4tQwomdzUXXVJADs2rVLU/kLP2wTiQT8fj8GBgY0v6+e4AScHworFKKA8x/4W7duzfm82punpQcqFArlrZ/W+iwUi8Xg9XoNCWtqCC5leFWVSCQMXXRSbAVzvsBdrfbW0x5Gtx0RGWP5LT8k0ytl/zW1h8vn8xX9oA8EAovmBkUiEezZsweDg4O6PhDVsrR+wKnXFZsjpD6f72fRExRjsVje+mmtT7ZIJAKv1wufz5ezrdSVnKUq9LNFIhFNKxjHx8eX1JtVTLG/o+qcQa/XO+/xarW3nvYwuu2IyBjsYVugEsOCn/52BA89e3TR6tBcLAJ4z9XrltUcNr37r7lcrkwPRPbWEIXKz+758Pv9iEajiz5ctda1lG01IpFIwZCnKErea2KxGGKxWMGgGIlEMDo6iq6uLuzfvz/zM+7cuTPnh36x+mRf5/P58g4X+/1+3fOfIpHIvGCqLjjJ1buo7slWTCwWy9s7WQ7ZvcC5nkskEhgcHCz451PJ9tbTHka3HREZgz1sVfCJWzaiucGq6drmBis+ccvyGb7InvtTrPdInYc2MjKCQCCwaGuIQuWrYXB4eBgej6eknd0XlqWV0+ks2kuklpnrw1hdUJGvfdxuN0KhEAYGBuB0OrF9+3YMDAxkdudfWKaW+gDnT1tQ32NkZCRTViKRwPDwMLxer6Y/B5Xdbkdvb2+mLROJRGbBycJAEwqFsHXrVk09oAtDYDllH920sC3V+YyKouT9D0A12ltPexjZdkRkHAa2Kth8kQ3Oq1ajpbFw87c0WuC8ajWu3bCyQjUzntqTUKj3IRKJwO12w263w2azIR6Pa+7lUoNZV1cXhoeHMTg4iIGBAUQiEd1nj+qdv6ZyOBzYv39/wWsGBgYWLXxQw4A6nJYrKPb19aG3tzfzIZ49f01RFCiKsmiLDy31AVKhIRgMwufzwe12w+VywW63Z25DQ0O6VsomEonMfCn1z9vj8WQ2gs0O0ZFIRHMoV8OQUfvwZa/ezd4SJjusqatcc6l0e+tpD6PbjoiMwyHRKhBC4N5tm3OedACkhkGbG6yZkw5q/Xgq9eil7N6KWCwGu90+by6NGlQURYHT6UQ0GtU9OTr7A0798He73RgeHsbQ0JCuI5WCwaCu+Wuq7du3azpLMhwOY8eOHXC5XOjq6oLNZsOuXbsyr134oer3+xGLxeYNC6tDpyqbzbbo2CEt9fH7/fD5fJmf1eFwZOoXiUTQ398Pr9erqy3Uo6iCwSA8Hg/Gx8exc+dOKIqCvXv3wuPxYP/+/ejq6kJPT4+mVbtA4UUW5aD+Hdq5cydisRj6+voym826XK6iw/KVbm897WF02xGRgaSUpr8BkOqtFAcPHizpdUZLJpPyyVfj8lPfCstNdz0kL/3Cj+Smux6Sn/52WB54NV7t6tUkALK/v3/R4/39/RKAjMe1t2u+slRerzfvcw6HQ4bDYc3vpYrH4xKAtNlsOcscHBwsWAdFUaTP5ytbfbTyer3S4XAYVn42p9MpA4HAkupT6HlFUUr+XaMyur2zaWmPUq7Nx6y/T4nMZEFuKUsW4pBoFQkhsPkiG/7udx147i9+Ay8P/Sae+4vfwNc/4sC1F3GfJL0KzTlT54UNDQ0tuSzV2NhY3ufcbrfm98qmzu/Kt4Iye7J4LBabNxcpFArl3Tus1PqYjToHbinnqxYrf2G7lqJS7a2nPYxuOyIyFgMbLRuF5pw5nc6c87tKKQtIzcUqFObUeXN6V1QW2n9NUZR520UsHN7yeDzzhtnKUR+zGRoaKmm1r1alzltcqFLtrac9jG47IjIWAxstG7t37y4450ydR6cltBUqy+PxwO/3F/1Q93q9mk9IUBUKDOpeXarsFYV9fX2Z1aLlrI+ZxGKxzOpYo6iBuRzbXhjd3nraoxJtR0TG4qIDqnlut3veOaMulwtut3te6PH7/ZneBXV1Xq4FCNll2Wy2eWeWjo6OZt5Dy2rG/v5+BINBzRO91fNDgdyraPv7+2Gz2eDxeNDT04P9+/djZGQE+/fvz9uztpT6mI3b7da1aKQU6pFZ5dj2wuj21tMelWg7IjJYuSbDGXnDMl10QPWhv7+/4GIHr9crbTbbvEmqAKSiKHlfEw6HZTAYNKQ+pTB60YHX69U1WV7vogOn05mz/cvRTka1t9b20Nt2xfD3KVFx4KIDotoTCAQKDsMODg4iHo8v+se5cHuObEvptSlWn1IoioItW7aUtUxVKBSCw+HQNVm+WH0WPh8MBnO2fznOUS13e+tpj1LajojMSaSCoLkJITKVLKW+zz33HK688sqy1omomtRNgYkqjb9PiYrL3j9VSlmWzVTZw0ZUg8rR80NERLWDgY2oBnG1HxFRfWFgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2Ngo6pwuVyw2+0QQiy69fT0IBKJVLuKREREpsHARlURCAQQj8cRDAbnPSalRDQahcPhqGLtiIiIzKVBz8VCCBuAvVLKXo3X9wPoAxAF0A3ABsArpYzprSgtT7FY6q+CzWZDf39/lWtDRERkTpoCWzqoDQDYiVTo0vIaH4AuKaVrQTlhIYRbShkqob60zKg9bE6ns8o1ISIiMq+CQ6JCCKcQIgxgF4BY+lZUumdtW3ZYAwApZQKAG0AgHd6ozoVCqdze19dX5ZoQERGZV8HAJqUMSSl7pZQuKeUIgHGN5XoB+POVmS5np66a0rITi8WQSCQAsIeNiIiokLIvOhBCOAAoAPYXuCyC1BAr1bGRkREAqflriqJUuTZERETmZcQqUbWrpNDwaQyATQjBT+k6xvlrRERE2uhaJarR1vR9ocA2lr53FLluefqHm4E3n9F+/dqrgU/+wrj6VAnnrxEREWljRA+blsUEifR9lwHvb34brgesTdqutTalrl9msjfG3bZtWxVrQkREZH5GBDY9IaxguBNCDAghRpdYH/O5dRAQGpteWIBbPcbWpwrU3jVFUWCzccEwERFRIYb1sKW38Cimu9CTUkq/lHJLWWplJp1rgc2/W7yXzdqUuq5zTWXqVUGcv0ZERKQdj6aqFi29bMu0dw3g/DUiIiI9jFh0kABSpxpo6GUbK/J85X1xZbVrcN7sFHDPFZV7vy+erMjbZM9fYw8bERFRcdXuYdMybErLDOevERER6WNEYFO36Si0+KAnfa/15ARaRnbv3g2AvWtERERaGTEkqgY2Bfn3WFO7VSJ5nq+eCg0LZky8CfzNtanhT1VDC/C5p5flYgPg/JColvlrsVgMPp8PPT09SCQSGBgYwNDQENxuN09HICKiumFEYNsNYBCFt+xQACSklPW3ae5C6orRJ/8VmJte1itDgfPDoUDxHrZQKAS3241wOJwZOu3r68Po6Ci8Xq+h9SQiIjKTsg+JSikjSM1NK9R94kSew+HrUvaK0WW8MhQAfD4fgNT5oYXmryUSCbhcLvh8vkXXcSiViIjqjVGLDnYA2CaEWPSJLIToRyrQDRn03rVH7WUTlmXZu+bxeGC32yGEyBz4nkgkIISA3W7PPLbwNcDicBYKhbgVCBER1R29gU0BUlt2FLpISjkCYA+AXdmPp1/nBeDSuLFu/bh1ELj4hmXZu+b1ehGPxyGlXHSLx+Po7+9f9Jo9e/YsOrJKnfvGHjYiIqo3BeewCSEUAD6kVnwqOD8vLS6EiCC1ytOXDmjzSCndQoh+IYQP57fvsAHo49y1HDrXAh9/qNq1MIVEIoFEIoHe3t55j4dCIdhsNi42ICKiulMwsKWDVcnjT+kgt3i8i0iDLVvmn0q2e/du9q4REVFdqvbGuUSL2Gw2OBwOxGLnO2KHh4cRiUQ4f42IiOqSEdt6EC1ZIBCA1+vF+Pg4EolEZqUoe9iIiKgeMbCRKSmKktkCBEj1sHH+GhER1SsOiVJNCAaDi1aNEhER1QsGNqoJ3H+NiIjqGQMbmZrH48ls7zE0NAS/nwdkEBFR/eEcNjI1nhlKRETEHjYiIiIi02NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgIyIiIjI5BjYiIiIik2NgI6qAWCxW7SrMU676lFpOIpHQ9bhRqtEOZvu7QES1gYGNyGChUAihUKja1cgoZ326urrgdrt1v85uty8KZ7FYDBs3bixLvbSoVjuU2mZEVN8Y2IgMFIlEEAgEMDAwUO2qACh/fWw2GzweD/r6+jS/Rg1q4+Pjix6vVA9bNduhlDYjImJgo6oYHh6G3W6HEGLezW63o6enJ3NTH+vt7cXw8HC1q61LIpGAy+WC1+utdlUAGFcfRVHQ19cHj8dT1nKNYoZ2qLU2IyITkFKa/gZAqrdSHDx4sKTXkfHC4XDmzzYcDue8Jh6Py8HBQQlA2my2vNeZzcDAgPT5fNWuRobR9VEURUaj0aLXxeNxCWDRterfBaOZpR30XmsW/H1KVNyC3FKWLMQeNqqq0dFRAKkeB4fDkfMam80Gr9eLaDSKRCKBO+64o+KT0/WKxWIIhUKmGQqtRH28Xq/p52aZrR1qoc2IyBwY2KiqgsEgAMDpdBa9VlEUeL1eJBIJ7Nixw+iqLYnH4zHVcFcl6tPf34/R0VFTr4I0WzvUQpsRkTmIVM+duQkhMpUspb7PPfccrrzyyrLWicpDXS0YCATQ39+v6TVCCABAPB6HzWYzsnolE0KYqn6Vqo/b7c70iOaTSCRgt9sRjUahKErm8Ugkgt7e3pL+jWtlpnYo5Voz4O9TouLUzykAkFKKApdqxh42qppYLJYZ2tTSw6ZSP+TV4VSzGRkZgcPhME1Yq2R9XC4X/H6/4e9TCrO2g5nbjIjMg4GNqkbdA0tRFF0fouq1kUjEkHotVTAYxJYtW6pdjYxK1sfpdCKRSJhyiM+s7WDmNiMi82Bgo6rRM38tm/rBNjY2VvY6lUMoFEJvb6+u18RiMbhcLrhcLrjd7nkT0V0u15IWWZRSn5GREfT29sJuty/aTiUWixXcYkVRFEM2Cg6FQnC73ejt7Z03D21kZCTTbn19fXnf28ztYFSbEdHy0VDtCtSj23bfhrEp7WGju6Ub+7bvM65CVaJ+QOndQFQNL93d3WWvUznEYjFdPTl+vx8ejweBQCATXiORCIaHhxGNRhEKhZY0jKe3PmoAUnk8HoyNjWUWfLjdbgQCgbyvVxQF0Wi05Prmkkgk4PP5EAgEMnPdenp6EI1GsXXr1kx9YrEYenp6cs6JNHM7GNFmRLS8sIetCvSEtVKurwWlzl/LHgbNnrBuFurPpDVg+f1+uN1u7Nq1a147OBwO7N+/H36/X3cP5FLqAwBDQ0MIh8OZvX+CwWBms9mNGzfC5/MVLE9RlLIP76ntlM3tdmP79u3zgpm6PczClaBmbwcj2oyIlpeKBDYhxIAQIpC+BdO30j+FqOaVOn8te6HBUoKMUdTjlrq6uopeG4vF4Ha74XQ6c66QVQPpUo4w0lMfIBVsdu3aNW9PPKfTCZ/Ph66uLuzdu7doULbZbGXfJy8YDGb+vNVgMzAwkHPvvq6urnn/IQDM3w5GtBkRLS+GBzYhRADAuJTSlb71AXABcAshfEa/P5mTOpSkN3T5fL7M63IFvVAoBJfLlTnqKt/xP8PDw/OuyfVhubCs3t5euFyugosd1DChJYSqPUb5Nk5VQ62WNsq3ylBPfdTrcoUgdV5dvs2Ns3V3dy86J3SpsttInfuYPVyZTf2Zs8O92dvBiDYjouXF0Dls6UA2JKWc9wknpUwAcKV72gaklFzTXmfUD1M9vUexWCwTlvKFHKfTCafTCbvdji1btmQ+3BdSFAUDAwPwer15P8S1llWKSCSSCWS5etcSiQQikQhsNpumoV8je2fcbjc8Ho+uIehy1ye7jYoFWTWclXvI3Oh2YA8bERVi9KIDp5Sy0LkrXgAeAKYJbFfff3W1q5BTJer1zEefMfw9gFRYKWX+mtq75nA4Cm6yqw6H5QuDfr8fiqJkyitELStfb85CWofcdu/eDSB3WAP09a4lEom8oVNrffKV6/F4CobaXMbGxgzb60zd/iJfu+Sb42j2djCyzYhoeTAssAkhFADFfkvGAJhv5jgZSg0jejYxVVdNAsCuXbs0lb/wQz2RSMDv92NgYEDz++oJTsD5IbdCIQo4Hyy2bt2a83m1N09LD2QoFMpbP631WSgWi8Hr9eoOKep7GbUgpNjK4nxB2OztYGSbEdHyYOQctnEANiHEYIFrHADMufspGaaU/dfUHi6fz1d0/lAgEFg0BykSiWDPnj0YHBzU9cGrlqX1w1S9rth8JPX5fD+LnqAYi8Xy1k9rfbJFIhF4vd68qyBHRkYKvn58fHxJPVqFFPu7o87lW3jMk9nbwcg2I6LlwbAeNillQggRAeAVQnRLKefN/BZC2JAaEi19CZwBKjEsWMrwZqWGKytB7/5rLpcr09MxMDCgqfzsHha/349oNFrSWY0Ly9IqEokUDHmKouS9JhaLIRaLFQyKkUgEo6Oj6Orqymz/EY1GsXPnzpzholh9sq/z+Xx5h4v9fn/RuVaxWCxvz+FSZffO5noukUhgcHCwYLuZsR2MbDMiWh6MXiXqApAAMCiEiAohHEAmrAUAuKWU3HyojmTPMSrWe6TOQxsZGUEgEMDgYKHO2vnlq2FweHgYHo+npF3kF5alldPpLLqnllpmrg99dUFFvvZxu90IhUIYGBiA0+nE9u3bMTAwkDkFYGGZWuoDnD9tQX2PkZGRTFmJRALDw8Pwer1F/xwikYimVZR6ZR/ftPBnVOcZKoqSN5ibuR2MajMiWj4MXXQgpYwJIXqRCmcOAGEhhDqOUDSsCSEGABTvUqGaofZYFOrlUHs3/H4/+vv7EY/Hdc856+rqwvDwMAYHBzE2Nobh4WHdH4p656+p1E1vC1FXqGb34iQSCezYsSMzbJcrKPb19cHlcmV6GrPnrymKAkVR4Pf754UJLfUBUuEkGAxmev/UY5zUPcJsNhvC4XDBMtRAZMQeedmraj0ez7x2U8Pa3r17877erO1gZJsR0fJh+D5s6VB2B1ILDACgHxoXGkgp/VJK85yiTSXx+/2w2+0QQmTmGMViMdjtdvT09GRudrsddrsdO3bsgM1mQzQazcwh0yr5Ac1GAAAgAElEQVR76w01tKg9VkNDQ7rqHQwGdc1fU23fvr3o/CYACIfDGB8fz5yDOTQ0hF27duVdQev3+xGLxeYNC6tDpyq13fTWx+/3w+fzZX5Wh8OBcDgMh8OBRCKB/v5+hMPhom1RaAHEUql/tjt37kRfX18mvKq3cDhc8O+KWdvByDYjomVEPXbFqBsAJ1I9bApSvWxRADJ9G9BYhnq9LMXBgwdLep1Rbn3gVvn2b75d8+3WB26tdpVrBgDZ39+/6PH+/n4JQMbj8SWXpfJ6vXmfczgcMhwOa34vVTwelwCkzWbLWebg4GDBOiiKIn0+X9nqo5fT6ZSBQKDgNerPGI1G5z0eDocL/htXFKXk3wEqM7VDKdeagdl+nxKZ0YLcUp48Va6CchaeGs4M5Hjcm/XDDGooZ1kFNjKG+oGfK7AEg0EJYFHgKaUsVaGyfD5fwbCXj1rPXK8FMO+DPRqNymAwuOi1C4PQUuqjRzwezxk0c12nN7Cpr3E4HEuqo5naQe+1ZsHfp0TFGRHYDBsSTS8w8EgpF+04KlMrRnuRWpDgTe/ZRrQkheacOZ3OzPyupZYFAB6Pp+BihIGBgXkbBGtVaP81RVHmbUuxcChNndeVa7iu1ProMTQ0VNJKXC1KnU+4kNnawcg2I6Llxcg5bN70LSeZOq6qN/2t/n0TiBbYvXt3wTlnHo8ns3nuUsryeDzw+/1Fw4PX69V8QoKqUDBRFymoslcu9vX1ZVaLlrM+WsVisczKVSOoQbYcW1+YpR2MbjMiWmbK1VW38IZUV6BDw3U+5Bg2zVEWh0Qpp4GBAel0OjN/R/r7++cNFUqZGgpT50Ahz5DjwrJsNpscGBjI3BwOR+b1WodWBwYGFtUlH3XYr9Df82AwKAcHBzNDe4FAQA4ODuYcBl1qffRwOp2a61DKkKjNZss73FsKM7SDnmvNhL9PiYqDAUOiZghsgwC8GspiYKOa1N/fX3Cxg9frzQSS7JuiKHlfEw6HSw4cxeqjl9fr1TVpXk9gyw7i2e1SjvpXsx30tpmZ8PcpUXFGBDYjh0QjSK0QLaYPQLDoVUQ1KhAIFByGHRwcRDweX/SPc+H2HNmWshVEsfroEQqF4HA4dJ0GoXebllztUo6D0qvVDqW0GRGRkRvn7gCwVwgxIvNskCuEcAJISCn1b0NPVEO0nNJQSeWqT6mhMdfxUYqiVLydqtEO3HONiEphWA+bTC0q2AEgKIRY9F/J9KHwnvQ1RKRDOXqYqinXykibzcYVk0REeRh9NNWIECIEYKcQwp1+WF1Pv1tKaaqD34lqBVcWEhHVF0MDGwBIKRNI9aQRERERUQkMP0uUiIiIiJaGgY2IiIjI5BjYiIiIiEyOgY2IiIjI5BjYiIiIiEyubgJb6qQIIiIqFX+PElVPXQQ2i8WCZDJZ7WoQEdW0ZDIJi6UuPjaITKcu/uW1trbizJkz1a4GEVFNO3PmDFpbW6tdDaK6VBeBrbOzExMTE9WuBhFRTZuYmEBnZ2e1q0FUl+oisK1YsQJnz55FPB6vdlWIiGpSPB7H2bNnsWLFimpXhaguiVqYRCqEyFSy1PpOT0/j8OHDaGtrQ2dnJ9rb22GxWCCEKFs9iYiWCyklkskkzpw5g4mJCZw9exaXXHIJmpqaql01ItPLzhZSyrIEjboJbAAwNzeHU6dOYWJiApOTk1yIQERUgMViQWtrKzo7O7FixQpYrdZqV4moJjCwgcvKiYiIyNyMCGx1MYeNiIiIqJYxsBERERGZHAMbERERkckxsBERERGZHAMbERERkckxsBERERGZHAMbERERkckxsBERERGZHAMbERERkckxsBERERGZHAMbERERkckxsBERERGZHAMbERERkckxsBERERGZHAMbERERkckxsBERERGZHAMbERERkckxsBERERGZHAMbERERkckxsBERERGZXEMl3kQIoQDwANgCYDz9cFBKOVyJ9yciIiKqZUJKaewbCDGAVFhzSSkjWY87ATi0hDYhRKaSRteXiIiIaCmEEJmvpZSiwKXayzQyAKXDmhfARillYsFzUQCQUvZoKIeBjYiIiGqCEYHNsDls6WFQH4AdC8NaWheAXI8TERERURbDetiEEAEATimlvQxlsYeNiIiIakLN9LAJIWwA+gHsMaJ8IiIionpi1JDotvR92KDyiYiIiOqGUdt69KbvY+netoGs57qR2tIjZNB7ExERES0rRgU2JevrnVJKT/aTQoigEKJv4eNEREREtJhRQ6JqYHMBGMrxvAvAoBCiv1AhQogBIcRouStHREREVEsMP5oq15Ye6cciAHYVea1fSrnFqLoRERER1QKjApsa0oIFrhkFYBNCOAyqAxEREdGyYFRgU88LLbQxrvoce9CIiIiICjAqsMXS9+MFrhlL3xc9moqIiIionhkV2NT915QC13Sn78cKXENERERU94wKbOoea1sLXGNbcC0RERER5WDkWaJhAONSyr48z0cBQEpZdEiUZ4kSERFRraiZs0TTPACcQohFw6JCCCdSw6UuA9+fiIiIaFkwLLClj57yAAimj6cCAKQDXACAW0oZMer9iYiIiJYLw4ZEM2+Q6k1zIzVnTd3KY0hPWOOQKBEREdUKI4ZEDQ9s5cDARkRERLWi1uawEREREVEZMLARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmRwDGxEREZHJMbARERERmVzVApsQIlyt9yYiIiKqJVUJbEKIQQCOarw3ERERUa0RUsrKvqEQCoAwAJuUUmh8TaaSla4vERERkR5CnI83WrNOMdXoYXMDCFXhfYmIiIhqUkUDmxCiH8BuAOOVfF8iIiKiWlaxwCaEsAHYKqWMVOo9iYiIiJaDSvaw7ZRSeir4fkRERETLQkUCmxDCCWB/Jd6LiIiIaLmpVA9bn5RyRO+LhBADQohRIypEREREVCsMD2zpPdd8pbxWSumXUm4pc5WIiIiIaoqhgS2951pCShkz8n2IiIiIljOje9g8Ukq/we9BREREtKwZFtiEEAMocSiUiIiIiM4zJLCl91zr4Z5rREREREvXYFC5TgBOIUQ4z/MKAGQ/L6XsNaguRERERDWt4oe/A4AQIgjAycPfiYiIaLlZLoe/ExEREZEODGxEREREJletwNYFZPZpIyIiIqICKhbYhBD9Qohwej6aI/1wVAgRFUJ4K1UPIiIiolpTlUUHenHRAREREdUKLjogIiIiqkMMbEREREQmx8BGREREZHIMbEREREQmx8BGREREZHIMbEREREQmx8BGREREZHIMbEREREQmx8BGREREZHIMbEREREQmx8BGREREZHIN1a5ArZBS4sBrCex6NIafPX8CUzNzaGm04vZNq7HjXQqu3bBy3tlhREREROXCw981mJlL4s49BxA6eBznZueQzKqCRQDNDVY4r1qNe7dtRqOVnZZERET1jIe/V4GUEnfuOYDgwWOYnJkf1gAgKYHJmTkEDx7DnXsOVCVQEhER0fLGwFbEgdcSCB08jqmZZMHrpmaSCB08jqeOnKxQzYiIiKheMLAVcd+jL+Pc7Jyma8/NzuG+R2MG14iIiIjqDQNbEQ8/f3zRMGg+SQnsfe64sRUiIiKiusPAVsTUjLbetcz1GnvjiIiIiLRiYCuipdGq7/oGfdcTERERFcPAVsTtm1bDonFBrkUAd1y52tgKERERUd1hYCviE7dsRLPGXrOmBgs+cYticI2IiIio3jCwFbH5IhucV61GS2PxpmpvasAVqzsqUCsiIiKqJwxsRQghcO+2zbj5slW5n8/6euzMNAb+Nax7oQIRERFRIQxsGjRaLXjvNesy31sEIATQ2mjFb16zDh975yWZ537x0lv45LfCmvduIyIiIiqGh79rFD6cyHz9mdsvxx/2XTHv+VUdzfi/P30RALDvhRP4/e88iW/8roNnixIREdGSMU1oNHo4nvl6y6X2Rc///u2X47O3X5b5PnjwGD73wJOYnSt8pBURERFRMaIWDisXQmQqWen63rb7NoxNjWm+vkWsxImDOzPfv3/zety7bTOsWvcGISIiopomxPnPfCllWQIAe9iK0BPWAGBKnsTHb7o08/2/H3gDnu89jaTW862IiIiIFmBgM8D/ee9V+L0bLs58PxI+grv+/dmK9w4SERHR8sDAZgAhBL70vrdj+5aLMo9951ev4s//4yBDGxEREenGVaIGsVgEvvw7V2NmLol/e/J1AMA3H38FDRbgPVevx32/iOFnz5/A1MwcWhqtuH3Taux4l4JrN6ycN/ZNRERExEUHRVx9/9W6X/PMR5/JfD07l8Tndh/Ag08fzTzWYBFISonsaW0WATQ3WOG8ajXu3baZ24EQERHVKC46qEENVgv+evtmvPuq84fCzybnhzUASEpgcmYOwYPHcOeeAxw6JSIiogzDA5sQwiuECAshoulbQAjhMPp9zaTRasGOW3qgZWePqZkkQgeP46kjJ42vGBEREdUEwwKbEMImhAgA2C2l7JVS9gDoBTAOICyE8Bn13mb0zcdf0Xztudk53PdozLjKEBERUU0xctHBLgAeKWUmeUgpEwDc6bHdASFEWErpN7AOS3L05GTZynr4+eOLhkHzSUpg73PHy/beREREVNsM6WFLD3nuzw5rC3jS9z4hhM2IOpTD6Cvx4hdpNDWj7zD4KR4eT0RERGlGDYluBzCS78l0T1sk/a3ToDosWfhwaYHtiaNPLHqspdGqq4yWBn3XExER0fJlVGBzAIgKIfoLXKP2vnUZVIclGz08juRsh+7Xffbhz+LA8QPzHrt902pNiw6A1BYfd1y5uviFREREVBeMmsOWSN9vRf6eNnUo1JSz68+cm8VzRycwl7wLlubjaFfuBQC0N7bj0Q89ikZL47zrXz/9Oj760Edx7OwxTM5O4lN7P4V/+h//hE1dmwAAn7hlIx5+/jgmNQyNNjdY8YlblPL/UERERFSTjOph2wGgT0rpKXDNlvT9qEF1WJKnXktgLr1KYN2aw5nHb1h3w6KwBgAXdlyIXe/eha6WVIfhxPQE3EE3YidTeXTzRTY4r1qNlsbCTW4RgPPK1bh2w8py/ShERERU4wwJbFLKhJQylO95IYQTqR62UHo+W77rBoQQVQl0o1nz15pXHMp8fdOFN+V9zcaVG+Hv86OzqRMAMD41jh0/3YHXT78OIQTu3bYZfVetQWujNe/waFIC115k4/FURERElFGtkw7Unjd3oYuklH4p5ZZC1xglE9jEDOLJ5zOP37z+5oKve1vX2/CNO76B1oZWAMDxs8fxiZ98AsfPHkej1YKvfeg6fHfgBvzPt69Da6MVQgCtjVYoF7Rnyhj+yQt48dhE+X8oIiIiqkkVP0s0vRAhAMCtdQ+2Sp8lOpeU2PznP8XEuVlY219A28X/DADoWdmDH3zgB5rKeOLoE/h06NOYTk5nXvvPv/HPsLfYc15/bnYOH/i7x/Hc0VMAgKvWrcAPPn0Tmhp4ehgREVEtqfmzRNN7rqkb6pp2w9wXj01g4twsAKDTHs08Xmg4dKEb1t2Ae267B1aR2p4jejKKT4Y+idPTp3Ne39xgxd98aHMmoB08egr3Bl8s9UcgIiKiZcTIkw5y2QvAL6UcrvD76pI9f62p80Wo5x3oCWwAcNtFt+HLN38ZX3j0C5CQODh2EDd+98aCr2m+HGgGkJztgO+Ru/Drb7sA71C6df4EREREtJxUrIdNCBFEapFBoZWjphB+ZRwAIBrHMYk3AQAt1hb0runVXdZ7lPfgz278M92vszSchpTAnXuewqmpGd2vJyIiouWjIoEtfdB7pBbCGgCEX031sDW0nx+S3Lp2K5qtzSWV98ErPlhyXV5PTOKLP/zvkl9PREREtc/wwCaEGASQyBXWhBC29LmjpnH81BReG08NgjZ1atvOw2j/FnkdDz59tGrvT0RERNVlaGBLrwjtKdCztgUmO5rq/Py1WTS0v5R5/OYLC2/nYYTfvu7CzNd//P1n8ObJqYrXgYiIiKrPsMCW7jnbKqUstNdaH0x2NNXoK6nAZm07jKQ4BwDY0LEBF3deXPG6/Pn7fw0X2lL7uZ2cnMHnR55CMlnZbViIiIio+gwJbEIIBakVoQ4hRDDPLQpgUEppqsAWPpxacGDNmr9204U3VeXkgRUtjbhn27VQ3/rRQ2/h/l++UvF6EBERUXUZta2HD6mjp5xFrjNVWJucnsN/v5HauLah44XM49UYDlXdoHRj4F0KfD9PNdVXHnoeN1+2Cpev6axanYiIiKiyjDpLtE9KKTTceox4/1I9dSSB2aSEaDgFa0tqO48GSwOuX3t9Vet1Z98VuHLdCgDAudkkPvfAAUzPJqtaJyIiIqocnnuUJZxecJA9HNq7uhdtjW3VqhIAnoJARERU7xjYsoymN8xt6Jg/f80MrljTCc9vbMp873skil/FxqpYIyIiIqqUSh9NZVrJpEz3sM2hod0c+68t9PF3XoqHnz+Gx14ag5TA73/nSWy+eCV+cWgMUzNzaGm04vZNq7HjXQqu3bCyKgsliIiIqPzYw5b20onTODU1C0vrEQhrauPc1a2rcbnt8rKU392i/zzQQ/FD8763WAT+r+tadDanDpQ/cfocggePY3JmDhLA5MwcHnr2KD7sfwKffeBJzMxxnhsREdFywB62NHX/tQaDtvPYt31f0WsSUwl8+MEP48jpIwCAzz78WTzw3gewsnll5pq1K1pwxdpOhA8ncpaRlKngFjx4DHfuOYCvfeg69rQRERHVOPawpakLDqo5f83WYsPXbv8aWhtSm+UeOX0Ef/TzP8JscjZzzYHXEjj4xkTRsqZmkggdPI6njpw0rL5ERERUGQxsaeHD4xDWM7C0pHq3LMKCG9bdUPF6XG6/HEM3D2W+f+LoE7hn9J7M9/c9+jLOzc5pKuvc7Bzue7TwVndSSjz5ahyf+nYYV/7pj7HxCw/iyj/9MT797QgOvJaAlDxZgYiIqNoY2ACcmDiHV8bOwtp+CEKkAso1q66ZNxRZSXdccgc+tflTme+/9dy38IOXfgAAePj549B6OlVSAsGDx/IGvJm5JD77wJP4yK5f4cfPvsm5cERERCbFwIas4dB282zn4b7Gjb5L+jLff+mXX8JTJ57C1Iy23jXVudkkrvniT/F79/0Kf/ezl/Dkq3HMziUhpcSdew4gePAYJmfmFoXAhXPh2NNGRERUPVx0APX80CSsWfPXqnkcFZAakr37prvxyqlXcCh+CDPJGfzBz/4ALS2fxORUh66yzs0m8YuX3sIvXnoLANDR3IBNazvx1JEEZuYKB7HsuXCbL7KV/PMQERFR6djDBmD0cByW5qOwNJwGANib7biq+6oq1wpoa2zD1379a7A1p4LSW5Nvwb7x27BYZrSX0WRd9Njpc7MYPRwvGtZUWubCERERkXHqPrBNzczh2ddPzlsdeuP6G2ER5miaDZ0bcM+t98AqUsFrAi+jdd33ARQPW62NVnxnxw14/Au34x7XtfigYwPWrWzRXYekBPY+d1z364iIiKg8zJFKquiZ109iZk7OOz+02sOhC12/7noMbh3MfG9ZEUHbBY8VfE1LowXOq1bj2g0rsd7Wig/2bsA9267F41+4HT/7o9t012FK48pUIiIiKr+6n8M2+kocsEzB2nY489iN62+sYo1y+/CmD+PF+Iv43qHvAQCsq36EzlU/KviafdPAr+/pnrdprxACG1e1o7XRikkdCxhaGhYPrRIREVFl1H0PW/jwOBraX4IQqa0rruy6EqtaV1W5VosJIfDH7/hj3a8bm8p9QPztm1bDouMABFtbI14dO6v7/YmIiGjp6jqwSZk68N3Mw6HZmqxNZSvrE7dsRLOOXrOjJ6fgvPfnGPrP53BqSvuiByIiIlq6uh4SjZ44g/jZabSvN8/+a5Xyh7/8bTRcNoZOjdcnZztw5tBd8D0SQyB8BH/YdwU+vPUiNFhTmV9KiQOvJbDr0Rh+9vwJTM3MoaXRits3rcaOdym4dsNKTWeamq0cIiIiM6jrwBY5HIel6QQsjamD1DsaO3DNBddUuVaVkW+oNB91yxMAGD8zjT/9wbP4l8dfwZ/85pW46bJVuHPPAYQOHse52fOb8KonJjz8/HE4r1qNe7dtRqM1f6fuzFzSVOWYEYMoEVF9ErWwg71Qz4sCyrrj/uDIU/h+7LtoWfMgAMB5sRNf/fWvlq18I1x9/9W6X3PXO+5Cj60Hl9svzxy3VUo5X978E3zloefxemJy3uMXdDTj1NQMzs3mP8KqpdGCvqvW4Gsfui5noJBS4rMPPIngwWOYmql+OdnlmaXHL18QBQCLAJobrDUbRImIlpPs3+dSyrL8L7que9hGD8dNdRyVUe7+1d2Zry9ovQCX2S4rqZzfunY9+q5ag3967GV842dRnD43CwA4cfpc0dcWOzHhwGsJhA4eLxiyKlkOYK4ev+yjxHL9bAuPEqtUECUiosqo2x628TPTcNz9IDqu+BKEJRU8fvrBn2Jdx7qylG+UUnrGyuWZjz6T+frExDl8NfQivvOrVzW/XgjgnT2r8EfvviIdWiSkTG0BfM9PX8SvYmMatgMGBIBN6zrxW9eux8ysxPTcHKZnk5iZk9j73DG8Fp8sWgaQ6pV6z9Xr8PWPOBY9Z7YevydfjeMju36laSuW1kYrvjtwg+4gCrCnjoioHNjDVkbhw3FY217OhLWelT25w9o/3Ay8+czix/NZezXwyV8YV04J3tfzPhyKH0LsZAzn5or3hmlxQWczvvzbV+N74SMFh0KzSQk89tJbeCx9pmm29svvRseVp3O8KrdXZzsw/OO7NF+fS1ICDz59FGOnn8AGeysu6mrDBnsrNtjbcGpyuio9fj9/4QQ2dLUifnYGibMziJ+dxsmzM3hg/6ua981TjxLLF0TL2VO3VLftvk3XfMrulvn7ChIR1Yu6DWyjh8fR0PFC5vu8w6EbrgdOvADMTRcv1NqUut7Ickrwlzf/JQBgLjmHI6eP4KX4S/iDfX9QlrKnNYa1YrIXNSzl+vbL79ZVVnK2A788tLTgNzUzh88HnsJvvH0tklIiKYGkTPUeBv/7Tc1Ba3JmDh/75v6cz7Vffjc6V2n/uX422YH3f/2vcEl3Oy7tbsOlq9pxSXc7JqZmyjZkDCx9aFXv4he91xMRLRd1G9jCr2icv3brIHDg29oKFRbgVo+x5SyB1WLFJSsuwSUrLinp9VLKRR++LTpPTBACuGaDDSL9depe4MViL8zB/S4FTQ0WNFktaEzffzVanuCnhwRw6PhpHHr4pUXPtV9+NzpX6wuQZ3IEyFIC7VNHTuKpIycX1afhstOat3P5fx9egchHcx+DtpxX4xIRmU1dBrZzs3N4+lgMzRtTQ3PN1mb0runNfXHnWmDz7wJP/mvh3jFrU+q6zjXGllNFH/vxx/CZ6z6DLWu3ZB67fdNqPPTs0XnzoPIpNGfs6vv112fne65c9NhXo/rL+ebHt+K1+CSOxM/iyHjqfmHQKVUpQUtZ1Q5bWyNsbU2wtabuA+NlqY7u+szgFJ6IjeHS7nas7myGJX08htmGVomIlru6DGzPvn4KsuX8cOj1a69Hs7U5/wu09I5JCXT1AP+1KxXIZqeA2fS9+v1kAkjOFi6nSO9at2jCmNQwrJp1fblEjkfw8Z98HO9c/0585rrP4O2r3o6nxB+ifZP2NHFAdAH4eVnqMz41jhVNK9BgWdpf49vetnrRY2//xxshdIQbOduBgUv/BRaR6jG0CAGLAL7+iv76PPxHty16LFBCoN09cAMOj53FK2NnMvfal4ic9yH/EwBSCyMu6WrHJd1tCMs/wDROovEyoLHI6/dNAzd+x46/ufH7mJiaxelzs5g4N4vTU0X+LRARUUZdBrbw4XFYtcxfU2V6x/4FmMtzLFNyBvip/rM+F2nuAH7uBdZfB6zfDFywCbCe/0jc99sPAn9zbSoAFtPQAnzu6aXXaYHH33gcj7/xOG6/6HacnNHX9XNyev71M3MzODh+sKR63Lr7VgBAZ2MnVjSvyOwxVw56wpp6/WfvuHzR46UEtnJ5h9KNdyjd8x4rpSdTNTWTxAvHJvDCsQl0XqmvB/LMbBzb08EvW+fiTlIiIsqhLgPbf718Ag3t58fONJ0fuuk3gdF/NLBWaWfemv8+DS3AmrefD3DrrwOu/XCqx6/CQ6vv73k//iP2H0jK1BDYw689XFI5Txx9ApFjEYSPhfH0iacxNachfBYwMTOBiZkJvH769ZJe/+aZN7GmbY1phuze+/33YmZuBjPJ87dSfCr0KbQ1tqGtoQ3tje1obWgtqZzNF9nwytgZJM4u9QzZWVha3oS19TVYW47A0vpaSaUkkzIzNEtEVC/qbh82KSUcf/X3mF3z9wCANa3rEXT9uPCH9VO7gf/4bJ5eLQHYLgY2bAUamlM3a/P5rxd93wIc+C7wyiPFh0fzsbYAc+eAQruWqb1reQLbbQ+8C2Pn4prfsrvZjn0fegSxkzF848A38JNXfqKz0uW3snklTp07Balp97bC2hvbsXHFRig2BcpKBX8d+WvdZXx+y+dx9MxRvH76dRw9cxRvnH4Dp6ZPLblu1fbFG7+I1W2r0WrpwtRUB946acWfPv0/dZcjZAOkWPow6Iqjf4P+3g3o792Ai7ra5j3HDTwljXMAAB6qSURBVIGJyAyM2Iet7gLby2+dwf+434PmVal5VNuv2I67bsyzrcPcDBD8P8AT38hfYJFglNPEm4uHNRtagB0/ByaOAG8cAN54Ejj6FHCylF4IAay8CFBuBdovADpWp+7bV6XvVwNtXcB/fl7bIojr/hfw3nvnPfzC+Av4+pNfx74j+0qo33wXdlxYUu/YMx99BkmZxMT0BE6eO4mT507iI//5kSXXhwprtjaXbT+/Ukw895XM1zdd1o1tWy7Cb/1yOyzHyrfPoZmOJCOi2sONc8sgfDg+b/+1mzfkGQ49fQIIfAw4nPVLfdUVwNprgOd+mAo5pQ47LlwxqpazZlPqdpnz/LVn3soKcOn7U8XCjQROvpoqPy8BtNrzz8nLLuviG4BXHgOa2jO3t7Wtxd/e9lVc/a3rNP7Q511muwy9a3rhWO2AY40Da9vXlnyCg0VYsLJ55ZLmr3U2dWJieqLk15fbDz/wQzRaGlM3a+r+nd99p+5yvn7713Fm5gzOzp7F2ZmzODN7Bt84UOA/HxotJaxt6NiAq1ddjV9b9Wu4etXV+OiPP6q/EDELyNSvrsdeGsNjL41hsnktfkc8hyYU78GbQQMaNlyPfL9By7FdSa4NgRsuAzrSXz8yCzySNaOg2IbADH5EVHeB7bGXo7C2vAkAsKAB16/NsUHt6xFg9+/ND0ab3gt84O+BmbPA8z9KPbaU/dKyV54WKqd9FXC5M3VTnT6eCnH7hlIBrqQhQQlMalgwMDcD/NuO/M9vvFj3O3///d/X/RojPfahxzA2NYZYIobYydTtu89/V3c529+2Hes71mN9+3qs61iH9e3rcXvgdt3lbFy5Ufdrcrn1olsXPVZKYHtfz/tw7OwxHD97HMfPHseZmTMl1eeR7Y/A3mIv6bXZrrjun2A7/THsP9QEtcP9nnMfwAea9yFvCssyJy144fJP4u05nivXdiXl2hCYwY+IVHUX2P7r2C8zv+2uWHkN2hrnz4HBk98GfvSH6TliACCA2/8EuPl/AxYL0LIi1RsW/uelTepXe9lKKadjNXDFu4F11yweWrU2A677ATkLnDmR6qE7fTz9ddZtUvv8tbKTMrVrrkkIIbCqdRVWta7C9etSAb6UwHbXDUs7McGs1JMyVKenT+PG796ou5xyhDUAODoZw1jj3fh8/2cwl3gnAuHX8eo4EJi7Fdus+9BcYJ7cOdmAPXPvwg8ffgt3ta3Gqo4mrOpoRkujFQBwy3dvw8mZcc3bldzyQBd+8eHybFOTi1mD33LDI9KoFtRVYEucncZY8pnML+J3b8zqgZidBn6yE9h/3/nHmlcCH7wvFY6y3ToInHhu6acRLLWcXEOr1/0esEnDhPDZaeDsWCq8PXw3EA0ByawTC4QF6FKA1VcC02eA6bOp+5kzWd+XeErAX/UAF90AXHIjcPGNwNpr0N1s170IomxCXwRmptJ7500BM9oOj18kmUyF+mWuo6mj+EUadbd0l3Tc1HRyGn//7D24af0TCHzqS7jlK2F8bfa34bIWDk9JWPC3s7+DE4fj+MDfnT/BoaO5Ad0dTTi5Wv82NXufOwbg/P9BhJZuvgrjEWCFsX0KY6A1B8MDmxCiH0AfgCiAbgA2AF4pZczo915o/+G30NB+KPP9bRffkvpi4hiw5/8BXsvaJ2r1VcD2bwHdPYsL6lwLfPyhpVeoHOVoHVpdqKEJWLEudXvf11I9ddmBzdoEfOw/C/f8SQn8yzX663x2DHjhwdQNABpasW/DFuCcAI49W3j1rLUJuNoF3PAp4KVQ6s/u9JuZ+25pwZjQfr5p9+wc8IuvLn6ihKFe/OUaYMX61IKPFRcCKy/UXwaQWmxy7nQ6GE8A02fQbW3F2Jz2INnd0mW6nsxc9P5Sjyai8DziwQvx1DzUx954DP0/+iCalClMWaewFes0lPIVdMx24HTWEWCnz6U29O1cvIdyUf/f/aOLHitlf7mb/+qH6Gxagc6WZnQ0N6Cj2YT/n/6Hm4E3ubgjn+UabIzs6S2kVtqnUgz9jSCE8AHoklK6sh6zAQgLIdxSypCR77/QTw/th7CmPvRaRRcus10GvLYf2PO/gImj5y+86gPA+/8utYmt2S1laHVhGQsXQRQrq1y/AGcngVce1Xbt3HQqoOY5eWJfeWpUmrlpIP5K6pbWfdGFGGuwai6ie3YO8L1r0eP7dFfmVeDL61PD5x1r0quF16Db0oKxpPZ977pbuotftBQ6A0DP2qvxnR0P42+f/Fvc/9/3Q0IicS4Bob2JAaQ2Ot7bfheekQr2T1+KyFwPXpQbdFY+pbHrUVgaTkI0JmBpPAnRkCipnJOr/wQnAchkE+RsC+S5Vlhb9Jez6Uv/iNbGFrQ0NKGtsQVtjS3nxz6X6La2SYzp+M9Mt5jM+Xf3tm9egzExf+5twSFaKbDvY4s3AS9XOeVStp66MgVjswUkts/SGBbY0j1r26SU88aupJQJIYQbQEAIsVFKWdpvtyJy/UPONinHcY3aO7SqEd22C7HvyFHgjj8Dbvqc6Xsm5inHEG2pPXWl+PR/AYcfB159Anj1l0DisDHvI6yAXHgwvQXoviy15UlDM9DYmtpSpbE1vU9eK9DYAoS/WJYq7HuttM18y2Lm7KIAuU/ra5tXAvZLgNkm4P73LWinElJEPhuuB068UHhrGZW1CdhwPZpej+B/vzWGm09J/EnbLI41lPZrrGcuhh7E8IEGAA1AsqEF10J/F1vLmgdLev98hGUawjINNJa2h1/jJX+NWQCn07dSfS98BBsvaMfG7nbY21NH3Ok5Fq/Q9YV+N+u5vlzlmE25gvFyHeqt1/YxsofNC8Cf6wkpZUgIMQ5gJwBDkoHuf8gNVuD3vgf06F/VV3XlGFotsadO7xyk7pZu4IK3pW5bPp568NQb58Pby48AJ54vXEjLSqBjbaqO8+7XpnqT1PvpM8DXNi/Y764J+NiPiv583f/9t/p/rp2/TK0sPnnk/P3J14FTRxYFp0UaWlM9uk3pW3NH1jYqnal79bEXfwoc2T8/jAoLsOIioHM1cPpYaqGJluPL8jl3Engzf0+E7p7DhnbgzWdTUwwas05c0HJOryo5Bxz898xJIO8A8L24wF90d+EnHe2a66IKtbXijYYGHG2wpu+rOwTZ2bgCp2dOQ0L7kL6RPD/+F8xNXQg50wVbWzMu7W4vW09dNUkpcfzscRxKHMKh+CG8GH+xpHI+8/BnsKFjAy7suDB16yxxCkQO5QrGy1W9to8hv6GEEA4ACoD9BS6LABiAQYGtJP9/e3cfW1d52HH899x7/YZj4zghJAzWzaHQ8aJSJ4xNdG1p7A7+6F6qGFgLZZXAmbahqQgSIZWhSVtRUjGhrkh12NaXSbQlXltUxujsdJG2ttqIU15GthJsVggjCSRxQt6cxH72x3lOfHx87rkvPrafe/P9SFe27z338XOuHvv+7nOel1oMa1mqoqcusXv4mfuC4Lfmc7MW3E3Ufol0zaeCmyQ9/SfSi9+eOZYtVwge/+SXZ77hpwln9FZ6qTfpvJ65Lza5Y/ZiwpKmw2iSZz7vyoisfZdWVjHXfcbNDo6NObx7aPrcrJUmjgbrCR7bPx3ijh+Y/v6tkWA8YRWq6jncc6OCnUEuk5a9X1rubl03BZNeSq0JaCelE+/OuOvCxnZ9aVWvfvjeTyquzucvvqji5yS5bapVK5s7tap1pVa2v08rO6/QzT/7YsXl/OTTP9aUndKJMyd09PRRHT19VH0/6Cv9xJjLL3y/Tk1OaGLytE5PTuj05GmdnKx8KZaWS4OZ0naySZOnLtabE9W9Xn/+d9+TLTRLhRbZhhaZhup6aP/ppbeVz0n5XO7c12rc+K0P670zc9+BZMebO+Zcho9eOPCC9p3Yp/3H92vf8X3ad3xfVeXc8o+3qK2xTe2N7WpvaldbY1vGNT3/zNdHynDRsLSJBWOSOowxXYsxAQEJsppMMddLtB9/SHp5cHZg6/3L8sNatC5ZXOrNopyPbpJeeFJSJJhUU1Y5Yw6NCXoimy+Ull+eXE7ijhtNwWSTxiXB2MIzp9xXdwtn0Z49Nf3Yz38ovbNbsuX0DFlp/I3gNrq9svMOtV4U7O37a78j/cpvyRQapSoXXs7CF37x37PvrGbSylN3KWcntWRqSkvspC6Zil/OL8/3TrdJuQ6pUJAaC1Iur2sP76iqLEky+Qmp9Q2dbn2jqudfNf6nmjTSlIymJE0aSZ2Vz/Ie2v67ssrJSrIysjJSZ+X1ySKsZenuZ76g9oZOtTcsU3tDp5aXXFAm2UtD/6DJQqsmGy7QmXyzTuWqK+fOf76zqufF7T22N5Nynnzlu1rRcrFWXHCxLmq5SC2zhrmUZ2Lsx1Jjm2xzu9TUHvyPqzHzFdiud1/Tglj40b67xHGoNXMNftVOgkgrazHXzYuXkcV5ZREgE+tzh3Tp2srK+fX+5K3WPvW30smD0rt7gtvBPcFl4bKCXUxDq9R9ZxDSfvk3pFyFswwSfOTSj2hV6yqtal2lS5ZcolWtqzJ7s6rK7u/Pvq+a4JdROTeeOKndTY06nJ/ba/1Xy6tIVQm2d1a53E4CO9mkqYmVmpxYqamJlWpe+XTFZZzc+2nlGg/JNBxSruGwco2HlGusvMf6Pw5W/ruTbPzFF3UyZ3TSGJ2so+WFHtn58IyfL5yclKpokw8891kdy+V0LJfT8ZzRsVyuqnIW03wFto4yjgknG2Tz14z6kuUkCF/WzQvLyOK8sgqi8xb8PiNd9cnZx56dkA69HoS3d1+V3n0t+P6d/5EmimwPlm+U7h0JlqDJ0OPrHs+moM8+HYxVPLI32Pv3yF7JjmZT9iL66v53ZCXtLzRqd2u7dre0aKClhiZjFfHcm29p6dmCXjdGe3It2mM69M0qypl87xq165iWmyO6yIxruY7oR1c+k3l9y/VWQzZv51dOnFH72YJazjQrf3aJzp5Zqn9b9VrF5Vw22qemwlE15o6pIX9M+fwJ7bp4T+knlnCkypD1r60XlD7Ic/MV2CoJYUXDnTGmX8E4N5xvsgokYVm+rJuX5XllESAXOvgVmqQVHwhuUdZK3/9j6eWnZl4KD8f4ZRzWMtX1sVl3Lat0uYBCq7T+74OZzbn89Nef3l95fdZ/LZigMXU2uNlJ6b8erbyc+1+TaVqilYVmrTRGH5c0UMWl51uvuFU5k1M+l1fe5JU3OX3tla9XXM69l35CslOydkqyVtZO6fF9le8y8UtnJyVN6mr7qq6eDCYcfFOV90COtdwlE7s8d20V5dx/8LAOFPI6kM/rQCGv/fkGvdUw956fpimriVzlAXvw/96edV815/Vs7lFpSsHtbPXl3HzsuPYX8tqfL+hAIa+ztbSCQ8bmtYetzCU7ii70ZK3dKmmrMTUyFxvZyqpnzDdZnZcvYw7Duswl+Bkj9TwsvfLdmYFtvpeYmSczJq0kjhVslv7spdKzlX/2SOWzlcPJO1HVBLYl2UzKeOg3H5p1XzWBrX/d7HN4vJqxi60rgsk3cxQPa9W667e/IrWtcrPdL5YaWnRtFef17O8/q5aGFl1QuEDNhWblTK6qcnzzpRseCiamta3SVNtKHcoZ3VTFHs2PfewxtTa2aknDErU2tKqt0KqbBtfNQ43nj4dLaQNOVoHEN76dly/BL8sxflWqapmaUuZwXlXPVk6oZ+bnVase2BPMkt73crCzyv5XtOzIT3WwgmFfy8IZ2s0XuoWpVwQB98RI5fW5+vcqf06Cy9ovy6QcPTAWXNo/GrnM/3YV4+xWXSc1tQWvUVNbcHvnucrLCZd/kpSTtLzyEiRJ695XW+EsyXwFtnEp2NWgjF622lipD0C6xdxqLSOJy9S8t08a/Jy0/uuLO1ZwDuXMOq9or1+ZvX11ZckK6fJ1wU3BgtJnJk7q0Sd/oI/+72O6XrtViFzYOWtz2qkP6IVL79DdN9+gQvvKYLZyoWlmuXXQo6XWZcHtkuvO3bXsO/9eeeC/a8fsB75RRWDDOT70sM3LTgcAatBCLuBcSZ18GbvoWzl1pKGpRZv+sE+vvPpBTX37w1JksdWpXIPabv+G/ujKK1LLqNeezB237dCZySnd99QLenH3z/UvuXvVbKaXJzppG/WJqb/RdVddob++9To15JO7K+v19Vko8xXYxhQs19Gp4oEs3FX90DzVAUAtymoBZ9/4NFu5ynKyesP1rZyQMUbXXHmltObOGZeeGz90h64uEdak6XZordWLe4/oOz96Xg+P/YGazRmdso36i9Xf0u03rdUHLytnIYW5y/L1acjn9OXbP6QX93bpP7fdohuOPKsmc1YTtqDnO27RV9bfXPK86vn1WQjG2uzH8xtjNkvaKKm32AbvbmP4fkmrSy2cG510UG59a21TVwCAJ7K8ZFzpzi+a5/evLC7x8/qUZCKzWa21mUxtna/A1i1pRFKftXawyDFDktbGN4cvcmzFgQ0AgKpVESQSZRQAvMPrk6pmApskGWMOS3rKWruhyONW0hZrbcn+eAIbAGBB1WmQyAyvT6paC2zrJT0h6VfjM0XTHitSFoENAADUhJoKbNK5cWqd1tq+yH0dCi6Xbig2vi2hHAIbAACoCTUX2KRzvWm9mp4t2iFpc6mJBrEyCGwAAKAm1GRgywKBDQAA1Ir5CGwVbMYBAACAxUBgAwAA8ByBDQAAwHMENgAAAM8R2AAAADxHYAMAAPAcgQ0AAMBzBDYAAADPEdgAAAA8R2ADAADwHIENAADAcwQ2AAAAzxHYAAAAPFdY7ApUyphMNr0HAACoGfSwAQAAeI7ABgAA4DljrV3sOiwoY8xOa+3axa4HkAXaM+oJ7Rn1JOv2TA8bAACA587HwLZ1sSsAZIj2jHpCe0Y9ybQ9n3eXRAEAAGrN+djDBgAAUFMIbAAAAJ4jsAEAAHiOwAYAAOC5ug9sxpgeY8yQMeawMca673sWu15AMcaYja6djhpjRowxA8aYrjKeR1uH94wxXcaYze6W2j5p0/CRMabDtd9R1y6t+1+9PuU5c27LdT1L1BizWdJG9+OYpE5JHe7nLdbaTYtSMSCBMaZD0oikYuFsg7U2cZo4bR21whizTVL4xla0bdKm4SMXyrZF7hpzX7skDVpr+xKek0lbrtseNpdcwxeo11q72lq7VFKvu29jWhoGFsF2BX/0WyStlhS2113u8YGkNktbR60wxnQrCGvjJY6jTcM7rl2GYW2rtda4thn+v36kyHMyact128NmjBmR1C2pz1o7GHusX9KApDH3QgOLKvKpLfHTljFmSFKPpHH3xx59jLaOmuDaaoeCwNat4u2dNg2vuCsgrytov2X3imXZlusysLkX9rAS3twixxxW8MKvsdbuSjoGWCgukK1Naa9dkkbdj73W2mF3P20dNSHyoWSrpLUqEtho0/CRMWZAUr8q+KCQdVuu10uit7qvO1OOCR9jACt8MCDpqWIPWmvHNH0ZqTvyEG0dteIJ93VzieNo0/BRv/taqv1GZdqWCxX84loSXhtOS6vhQMHr57kuQEnW2kFjzHCJww4p+CS2LHIfbR3eM8ZsVNB2B621Y8aYtMNp0/BKbIxZ0Q/WCTJty/XawxbOvjiYckx4eakj5RhgwVhrUwdia3r26GjkPto6vOYuC4W9ErMGZSegTcM3YfAat9aOuyU6tsWW6OhOeF6mbbleA1tnGceEb47lHAssqtg/g2hPHG0dvgvD2mCZ481o0/BN+GF5pxvLNqRgtvMhd3+PpO0JoS3TtlyvgS1MqqV6LKLHAj4Lx/9scePZQrR1eMtNlgnH/pS7bhptGr4Jw1SPgnFpveGSHgqWYBpT0Ba3xZ6XaVuu18AG1A03/qdbwewkFgtFLRlwX+MfNIBaEg1TfeEsfenchLDwkmnXfO7EUa+BLUyzaYm1kuQLLAo32HWzgk9waxIOoa3DS+6NK3zzKmfsWog2Dd+E7WwsGtZCLrSF90d3Osi0LddrYDtU+pBzM+3KORZYcJFVtccUrNGT9AdNW4evwt61TWVMqImiTcM3YTtL6yWOblEVf16asttyvS7rEf5zSFvcLnxR+YQG77jBq0NKD2sSbR0ecu03bHcbjDG3xQ4JB2f3Ry4h3eMmJdCm4ZswjKW1t6TJA5m25XrtYXvefV2bckz4Ij2fcgyw4Nyb3XaVDmsSbR3+61IQ0KK3UEfCfbRp+GbEfe1KOSa8tBnthcu0LddrYAuvJXe7NYBmcPd1x44FFp2bVbddQfd4qbAm0dbhIWvtLjeLLvGm6Te1LZH7wyU/aNPwTbhYbmKbdMJQFg1smbblugxs7g8/fNEeTDgknGY+xj508IULayMqP6zR1lF3aNPwjftfHAaqWW3SXRUJg9dA5HmZtuW6DGxOuPzBxui2EpFZd9FjgEXlPmlVFNYiaOuoN7Rp+KZYmwyHsEjJy9dk1paNtbbiWtcKY8xmSRvdj/HptVtY0wq+cKtn95c8MLDVWrsh9nzaOmqGMWZUwdidom2TNg3fGGP6Nd2DFm+Tw9ba3tnPyq4t13MPm9yL0KugK7PD3YYVrFLMHzvqBm0d9YY2Dd9Ya7cqaJODkbuHJW0oFtbc8zJpy3XdwwYAAFAP6rqHDQAAoB4Q2AAAADxHYAMAAPAcgQ0AAMBzBDYAAADPEdgAAAA8R2ADAADwHIENAADAcwQ2AAAAzxHYAAAAPEdgAwAA8ByBDQAAwHMENgBYQMaYDmOMdbfDi10fALWBwAYAAOA5AhsAAIDnCGwAAACeI7ABAAB4jsAGAADgOQIbAACA5whsAAAAniOwAQAAeI7ABgAA4DkCG4DMudX8NxtjRsMV/Y0xQ8aY/jKeO2sXAGNMjzFmIKG87grr1e+ed9iVM2qM2WaM6anyPNfHygvLHKi0TFe3kVjdNhtjOqqpG4D6Yqy1i10HAHXEhbKBlEN2SVpnrR0v8vzwn9K4pD5XVldKeb3W2uESdeqRtE1SWvgZlHRPsXrFyut25aXVS0o4VxfAwjA6LmmNpKGUssYkrSmnXgDqF4ENQGYSwtqYpDBM3arpwLTLWrumSBlJ/5TGFIQfSerR7OC12lo7VqS89QrCVbysMUndrrzoY6nhyIW1kdjdw+65XZFbYt0SAtshd/ywq1dXwjlusdZuKlYnAPWPwAYgEwlBZoO1dmvsmCFNB6RZj7tjov+UxiX1xXvQYuVI0lZr7YaEsrokjUbu2mSt3RI7pkNBoAvLG7bW9iacYnjs65oOU4m9cu64ByX1W2uXJjwW3/Q9qV7bJK13P47HywFwfiGwAciEMWZEQY+VVCSMueNGFfQijVlrVyc8Hv2nlNZzFg00staahGOiwa7PWjuYUv+wXkWPNcYMSArH4Q1aa/uKlZfye+KBLTEgJhy3lMuiwPmLSQcA5sz1roVhbaxYWHPCS6ZdpQbUFwtrzj2xOqyP/Ry93DmcFtacaPjaXOSY6KSJrC5RJo73c+Esev6dGf0+ADWIwAYgC9HLk8PGmO5iNwWXOZOeVxEXaKLB8PrYIbdFvt+mEqy1uzQ9Tq7LXU49JxYIh0uEyUqkTZiIvlbMFgXOY4XFrgCAuhC9pNevmT1RaebaaxQdMxefZTkjRJZZ3k5N9xT2qHgg3KWMcJkTQDnoYQOQhWqD11x7jXZGvo8HtmjZh8osL61HK1r+qABgAdHDBiBrCzk4Pi0odsa+L6dOXHYE4CV62ABkITqea+0C/t7oTgfxXrSxIselifaixQNetPxZs1sBYD4R2ABk4fnI9xVtFzVHaePK0i6XFhMNmztjjw1Fvl/IcwQAAhuATESXzHhwIX6hm8UZnbk5FDskOjO0ZJ3cLNDwkui4mzUaFZ240BOfRQoA84nABmDO3BIXYaDpMMYUW8fsnHI2bi9xTHT9svH4bgju5/CyaDl1eiLy/aw11hKWEUnbL1VSECoJdgCyQGADkJXo1lAb3a4As7gQMyBppIwwsz1hPbQOt6tCdNmOYovYRhfDTayTWx9uVDP3OS228O8mTY9t6zHGDCUt/uvquE3BbFIunwKYM7amApAZY0yPZl6aHNfMjdG7NXM8WW/CPqFJ/5QGlbxZu5Sy96crL74hvSJ1WquZgarazd93KRjz1qnZ5zhjn9D4llNJW2pFjo1u97Um4TItgPMEgQ1Aplxo26bSS2RssdbO6hmLBbY1rqxiPXGpYS1S5noFlzzT6jSsYA/Rkst/uNCWVq/QVgWB7VyZBDYA1eCSKIBMWWuHrbVLFVwiHdb0JcQxBT1lmxSs1VZyL05r7S63QfwmzZwFuktBuCoZ1lw5g65OYTnxOvVaa3vLXT8uUq/4OY678rcoOMcN7GQAIAv0sAHwSrSHLa33CQDOJ/SwAQAAeI7ABgAA4DkCGwAAgOcIbAAAAJ4jsAEAAHiOwAYAAOA5AhsAAIDnWIcNAADAc/SwAQAAeI7ABgAA4DkCGwAAgOcIbAAAAJ4jsAEAAHiOwAYAAOA5AhsAAIDn/h8pryI+0ttk8wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_line(anneal, fname='anneal_mi.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "23\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_line(beta, fname='beta_mi.pdf', legend=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "30\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_line(our, fname='our_mi.pdf', legend=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x720 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "f, (ax1, ax2, ax3) = plt.subplots(1, 3, sharey=True)\n",
    "kl_1= ax1.plot(x_anneal, anneal['kl'], label=r\"$KL(q_\\phi(z|x) || p(z))$\", linewidth=2)\n",
    "mi_1 = ax1.plot(x_anneal, anneal['mi'], label=r\"MI\", linewidth=2)\n",
    "kl2_1 = ax1.plot(x_anneal, anneal['kl']-anneal['mi'], label=r\"$KL(q_\\phi(z) || p(z))$\", linewidth=2)\n",
    "ax1.set_title('Annealing')\n",
    "\n",
    "ax2.plot(x_our, our['kl'], label=r\"$KL(q_\\phi(z|x)||p(z))$\", linewidth=2)\n",
    "ax2.plot(x_our, our['mi'], label=r\"MI\", linewidth=2)\n",
    "ax2.plot(x_our, our['kl']-our['mi'], label=r\"$KL(q_\\phi(z) || p(z))$\", linewidth=2)\n",
    "ax2.set_title('Ours')\n",
    "\n",
    "ax3.plot(x_beta, beta['kl'], label=r\"$KL(q_\\phi(z|x) || p(z))$\", linewidth=2)\n",
    "ax3.plot(x_beta, beta['mi'], label=r\"MI\", linewidth=2)\n",
    "ax3.plot(x_beta, beta['kl']-beta['mi'], label=r\"$KL(q_\\phi(z)|| p(z))$\", linewidth=2)\n",
    "ax3.set_title('Beta')\n",
    "\n",
    "ax1.set_xlabel('epochs')\n",
    "ax2.set_xlabel('epochs')\n",
    "ax3.set_xlabel('epochs')\n",
    "ax1.legend(loc='upper left')\n",
    "ax2.legend(loc='upper left')\n",
    "ax3.legend(loc='upper left')\n",
    "f.set_figwidth(30)\n",
    "f.set_figheight(10)\n",
    "plt.savefig('mi.png', dpi=600)\n",
    "plt.tight_layout(pad=0.4, w_pad=0.5)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 171,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.savefig('mi.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

